Spectral function of the small polaron

We compute exactly both the spectral function of the electron and of the small polaron for the two site Holstein model. We find that for intermediary coupling, the small polaron is a better fundamental excitation of the system than the electron. However, the Lang-Firsov approximation fails to predict the right dispersion relation for the small polaron.

==> diaglf1.c <==
/* diaglf1.c                                                                */
/* cc -O3 diaglf1.c jdauriac.c -lm -o diaglf1        */
/* 22 mars 1996, le programme marche idem que diaglf1.m sans la tran can   */
/* --------------------------------------------------------------------      */
/* Diagonalisation du modele de Holstein a deux sites           */
/* sous espace N=1 Sz=1/2           */
/* ------------------------------------------------ */
/* dime = 2 dimension du sous espace des electrons */
/* Pmax = nombre maximal de phonons (1 et 2) dans le systeme */
/* dimp = (Pmax+1)(Pmax+2)/2 dimension du sous espace des phonons */
/* dimh = dime * dimp dimension total du sous espace */
/* Pmax=1  dimp=3   dimh=6    */
/* Pmax=2  dimp=6   dimh=12   */
/* Pmax=3  dimp=10  dimh=20   */
/* Pmax=4  dimp=15  dimh=30   */
/* Pmax=5  dimp=21  dimh=42   */
/* Pmax=6  dimp=28  dimh=56   */
/* Pmax=10 dimp=66  dimh=132  */
/* Pmax=15 dimp=136 dimh=272  */
/* Pmax=20 dimp=231 dimh=462  */
/* Pmax=25 dimp=351 dimh=702  */
/* Pmax=30 dimp=496 dimh=992  */

#include <math.h>
#include <stdio.h>

#define dimh 462
#define dime 2
#define dimp 231
#define Pmax 20

double erreurJ=10E-16;

double g=0.1;
double w0=0.9;
double thop=1.0;

int ind,comp;
int n1,n2,p1,p2,ptot;
int n1g,n2g,p1g,p2g;
int place,test,test2;

double pi;
double Epol;
double tamp,tamp1,tamp2,somme,signe;
double Vect[dimh][4];
double Htot[dimh][dimh];
double C1[dimp][dimh],C2[dimp][dimh];
double NC1[dimp][dimh],NC2[dimp][dimh];
double C1C2[dimh][dimh],C2C1[dimh][dimh];
double C1C2V[dimh][dimh];
double U1[dimp][dimp],U2[dimp][dimp];
double C12[dimh][dimh],C21[dimh][dimh];
double Ep[dimh],spectre[dimh],Vp[dimh][dimh];

FILE *fp;

int fact(n)
int n;
{
int nn,nnn;
if(n == 0){return 1;}
if( n > 0)
{
nnn=1;
for(nn=1;nn<=n;nn++)
{
nnn=nnn*nn;
}
return nnn;
}
}


void calcVect()
{
place=0;
for(ptot=0;ptot<=Pmax;ptot++)
{
for(p1=ptot;p1>=0;p1--)
{
p2=ptot-p1;
Vect[place][0]=1;
Vect[place][1]=0;
Vect[place][2]=p1;
Vect[place][3]=p2;
Vect[place+1][0]=0;
Vect[place+1][1]=1;
Vect[place+1][2]=p1;
Vect[place+1][3]=p2;
place=place+2;
} /* fin de la boucle sur p1 */
} /* fin de la boucle sur ptot */

/* affichage des vecteurs de base 
printf("vecteurs de base \n");
printf("  N  n1  n2  p1  p2 \n");
for(comp=0;comp<dimh;comp++)
{
n1=Vect[comp][0];
n2=Vect[comp][1];
p1=Vect[comp][2];
p2=Vect[comp][3];
place=n2+(p1+p2)*(p1+p2+1)+2*p2;
printf("%3d %3d %3d %3d %3d  \n",place,n1,n2,p1,p2);
}
*/

}

void voirHtot()
{
printf("hamiltonien total \n");
for(comp=0;comp<dimh;comp++)
{
for(ind=0;ind<dimh;ind++)
{
printf("%3.3f ",Htot[comp][ind]);
}
printf(" \n");
}
}

void voirC1()
{
printf("C1 \n");
for(comp=0;comp<dimp;comp++)
{
for(ind=0;ind<dimh;ind++)
{
printf("%3.1f ",C1[comp][ind]);
}
printf(" \n");
}
}
 
void voirC2()
{
printf("C2 \n");
for(comp=0;comp<dimp;comp++)
{
for(ind=0;ind<dimh;ind++)
{
printf("%3.1f ",C2[comp][ind]);
}
printf(" \n");
}
}


void voirC1C2()
{
printf("C1C2 \n");
for(comp=0;comp<dimh;comp++)
{
for(ind=0;ind<dimh;ind++)
{
printf("%3.1f ",C1C2[comp][ind]);
}
printf(" \n");
}
}

void voirC1C2V()
{
printf("C1C2V \n");
for(comp=0;comp<dimh;comp++)
{
for(ind=0;ind<dimh;ind++)
{
printf("%3.1f ",C1C2V[comp][ind]);
}
printf(" \n");
}
}
  
void voirU1()
{
printf("U1 \n");
for(comp=0;comp<dimp;comp++)
{
for(ind=0;ind<dimp;ind++)
{
printf("%3.3f ",U1[comp][ind]);
}
printf(" \n");
}
printf("g=%lf g2=%lf 1-g2=%lf \n",g,g*g,1.0-g*g);
printf("g=%lf g2=%lf 1-g2=%lf \n",g,g*g,1.0-g*g);
}
  
void voirU2()
{
printf("U2 \n");
for(comp=0;comp<dimp;comp++)
{
for(ind=0;ind<dimp;ind++)
{
printf("%3.3f ",U2[comp][ind]);
}
printf(" \n");
}
printf("g=%lf g2=%lf 1-g2=%lf \n",g,g*g,1.0-g*g);
printf("g=%lf g2=%lf 1-g2=%lf \n",g,g*g,1.0-g*g);
}
   

void calcHdiag()
{
for(comp=0;comp<dimh;comp++){for(ind=0;ind<dimh;ind++){Htot[comp][ind]=0.0;}}
for(comp=0;comp<dimh;comp++)
{
n1=Vect[comp][0];
n2=Vect[comp][1];
p1=Vect[comp][2];
p2=Vect[comp][3];
Htot[comp][comp]=-Epol*n1-Epol*n2+w0*p1+w0*p2;
}
}

void calcC1()
{
for(comp=0;comp<dimp;comp++){for(ind=0;ind<dimh;ind++){C1[comp][ind]=0.0;}}
for(comp=0;comp<dimh;comp++)
{
n1=Vect[comp][0];
n2=Vect[comp][1];
p1=Vect[comp][2];
p2=Vect[comp][3];
if(n1 == 1)
{
place=(p1+p2)*(p1+p2+1);
place=place/2+p2;
C1[place][comp]=1.0;
}
}
}

void calcC2()
{
for(comp=0;comp<dimp;comp++){for(ind=0;ind<dimh;ind++){C2[comp][ind]=0.0;}}
for(comp=0;comp<dimh;comp++)
{
n1=Vect[comp][0];
n2=Vect[comp][1];
p1=Vect[comp][2];
p2=Vect[comp][3];
if(n2 == 1)
{
place=(p1+p2)*(p1+p2+1);
place=place/2+p2;
C2[place][comp]=1.0;
}
}
}

void calcC1C2()
{
for(comp=0;comp<dimh;comp++){for(ind=0;ind<dimh;ind++){C1C2[comp][ind]=0.0;}}
for(comp=0;comp<dimh;comp++){for(ind=0;ind<dimh;ind++){C2C1[comp][ind]=0.0;}}
for(comp=0;comp<dimh;comp++)
{
n1=Vect[comp][0];
n2=Vect[comp][1];
p1=Vect[comp][2];
p2=Vect[comp][3];
test=0;
if(n2 == 1){test=test+1;}
if(n1 == 0){test=test+1;}

if(test==2)
{
n2=0;
n1=1;
place=n2+(p1+p2)*(p1+p2+1)+2*p2;
C1C2[place][comp]=1.0;
C2C1[comp][place]=1.0;
}
}
}

void calcC1C2V()
{
int i2;
for(comp=0;comp<dimh;comp++)
{
for(ind=0;ind<dimh;ind++)
{
tamp=0.0;
for(i2=0;i2<dimp;i2++)
{
tamp=tamp+C1[i2][comp]*C2[i2][ind];
}
C1C2V[comp][ind]=tamp;
}
}
}

void calcU1()
{
int r1,r1g;
for(comp=0;comp<dimp;comp++){for(ind=0;ind<dimp;ind++){U1[comp][ind]=0.0;}}
for(comp=0;comp<dimp;comp++)
{
p1=Vect[2*comp][2];
p2=Vect[2*comp][3];
for(ind=0;ind<dimp;ind++)
{
p1g=Vect[2*ind][2];
p2g=Vect[2*ind][3];
if(p2 == p2g)
{
signe=-1.0;
for(r1=0;r1<=p1;r1++)
{
signe=-signe;
for(r1g=0;r1g<=p1g;r1g++)
{
test2=p1-r1-p1g+r1g;
if(test2 == 0)
{
tamp1=1.0*fact(r1);
tamp2=1.0*fact(r1g);
somme=1.0/(tamp1*tamp2);
tamp1=pow(g,1.0*r1);
tamp2=pow(g,1.0*r1g);
somme=somme*tamp1*tamp2;
tamp1=1.0*fact(p1);
tamp2=1.0*fact(p1-r1);
tamp=sqrt(tamp1/tamp2);
somme=somme*tamp;
tamp1=1.0*fact(p1g);
tamp2=1.0*fact(p1g-r1g);
tamp=sqrt(tamp1/tamp2);
somme=somme*tamp;
somme=somme*signe;
U1[ind][comp]=U1[ind][comp]+somme*exp(-0.5*g*g);
}
}
} /* fin de la condition sur p1-r1-p1g+r1g */
} /* fin de la condition sur test */
} /* fin de la boucle sur ind */
} /* fin de la boucle sur comp */
}


void calcU2()
{
int r2,r2g;
for(comp=0;comp<dimp;comp++){for(ind=0;ind<dimp;ind++){U2[comp][ind]=0.0;}}
for(comp=0;comp<dimp;comp++)
{
p1=Vect[2*comp][2];
p2=Vect[2*comp][3];
for(ind=0;ind<dimp;ind++)
{
p1g=Vect[2*ind][2];
p2g=Vect[2*ind][3];
if(p1 == p1g)
{
signe=-1.0;
for(r2=0;r2<=p2;r2++)
{
signe=-signe;
for(r2g=0;r2g<=p2g;r2g++)
{
test2=p2-r2-p2g+r2g;
if(test2 == 0)
{
tamp1=1.0*fact(r2);
tamp2=1.0*fact(r2g);
somme=1.0/(tamp1*tamp2);
tamp1=pow(g,1.0*r2);
tamp2=pow(g,1.0*r2g);
somme=somme*tamp1*tamp2;
tamp1=1.0*fact(p2);
tamp2=1.0*fact(p2-r2);
tamp=sqrt(tamp1/tamp2);
somme=somme*tamp;
tamp1=1.0*fact(p2g);
tamp2=1.0*fact(p2g-r2g);
tamp=sqrt(tamp1/tamp2);
somme=somme*tamp;
somme=somme*signe;
U2[ind][comp]=U2[ind][comp]+somme*exp(-0.5*g*g);
}
}
} /* fin de la condition sur p2-r2-p2g+r2g */
} /* fin de la condition sur test */
} /* fin de la boucle sur ind */
} /* fin de la boucle sur comp */
}

void calcNC1()
{
int i2;
for(comp=0;comp<dimp;comp++)
{
for(ind=0;ind<dimh;ind++)
{
tamp=0.0;
for(i2=0;i2<dimp;i2++)
{
tamp=tamp+U1[comp][i2]*C1[i2][ind];
}
NC1[comp][ind]=tamp;
}
}
}

void calcNC2()
{
int i2;
for(comp=0;comp<dimp;comp++)
{
for(ind=0;ind<dimh;ind++)
{
tamp=0.0;
for(i2=0;i2<dimp;i2++)
{
tamp=tamp+U2[comp][i2]*C2[i2][ind];
}
NC2[comp][ind]=tamp;
}
}
}
 
void calcHcin()
{
int i2;
for(comp=0;comp<dimh;comp++)
{
for(ind=0;ind<dimh;ind++)
{
tamp=0.0;
for(i2=0;i2<dimp;i2++)
{
tamp=tamp+NC1[i2][comp]*NC2[i2][ind];
}
Htot[comp][ind]=Htot[comp][ind]-thop*tamp;
Htot[ind][comp]=Htot[ind][comp]-thop*tamp;
}
}
}





void triEp()
{
for(comp=0;comp<dimh;comp++)
{
tamp=spectre[comp];
place=comp;
for(ind=comp+1;ind<dimh;ind++)
{
if(spectre[ind] < tamp){place=ind;tamp=spectre[ind];}
}
tamp=spectre[comp];
spectre[comp]=spectre[place];
spectre[place]=tamp;
}
}

void sauvEp()
{
fp=fopen("spectLF","w");
for(comp=0;comp<dimh;comp++)
{
fprintf(fp,"%18.18f \n",spectre[comp]);
}
fclose(fp);
}


main()
{
int DimTab;
double *mrs_mat;
double *veig_mat;
double *eig_vec;

pi=acos(-1.0);
Epol=g*g*w0;
printf("g=%lf w0=%lf Eplo=%lf \n",g,w0,Epol);
/* construction des vecteurs de la base */
calcVect();

/* construction de la partie diagonale du hamiltonien */
calcHdiag();
/* voirHtot(); */

/* calcul de C1 et C2 */
calcC1();
calcC2();
/* voirC1(); */
/* voirC2(); */

/* calcul de C1C2 */
calcC1C2();
calcC1C2V();
/* voirC1C2(); */
/* voirC1C2V(); */

/*calcul de U1 */
calcU1();
/* voirU1(); */
/* calcul de U2 */
calcU2();
/* voirU2(); */

/* calcul de la partie cinetique */
calcNC1();
calcNC2();
calcHcin();


/* voirHtot(); */

/* diagonalisation de la matrice */
DimTab=dimh;
mrs_mat=(double *)malloc(DimTab*DimTab*sizeof(double));
veig_mat=(double *)malloc(DimTab*DimTab*sizeof(double));
eig_vec=(double *)malloc(DimTab*sizeof(double));
place=0;
for(comp=0;comp<dimh;comp++)
{
for(ind=0;ind<=comp;ind++)
{
mrs_mat[place]=Htot[comp][ind];
place=place+1;
}
}
TJacobi(mrs_mat, DimTab, 1, veig_mat, erreurJ);
place=-1;
for(comp=0;comp<dimh;comp++)
{
place=place+comp+1;
tamp=mrs_mat[place];
Ep[comp]=tamp;
spectre[comp]=tamp;
}

place=0;
for(comp=0;comp<dimh;comp++)
{
for(ind=0;ind<dimh;ind++)
{
Vp[ind][comp]=veig_mat[place];
place=place+1;
}
}

triEp();
sauvEp();

}



==> jdauriac.c <==
/* 			Sat Apr 10 16:41:14 MET DST 1993
CE PROGRAMME TESTE ...*/

#include <stdio.h>
#include <math.h>
#include <stdio.h>
#include <values.h>
#include <signal.h>
int stop;
onintrj(){stop=1;signal(SIGINT,onintrj);}

TJacobi(T,n,Vect,v,eps)
double *T,*v,eps;
/* 
INPUT  T    : a SYMETRIC matrix given like T11 T21 T22 T31 T32 T33 ... Tnn
       n    : Size of T
       Vect : 1 if eigenvector are also required 0 else
       v    : Array for eigen vector empty 
       eps  : criterion to stop
OUTPUT T    : Array result of diagonalization
       v    : ORTHONORMAL eigenvectors
RETURN      : number of steps done.
METHOD      : Jacobi method : one choose a large off-diagonal term, and one
              kill it multiplying by U = rotation. The search for this large t
              erm is performed using two auxilliary arrays containing the max
	      end the position of the maximum in each row.
REMARK      : eps = criterion for stopping : max(abs(a[i][j]))<eps0 for (i!=j)
              Max=maximun number of steps.
*/
{

int     i,j,k,l,p,q,max=0x7fffffff,cpt;
double  x,y,*cp,*cq,aux,s,c,eps0=1.0e-5;
double  *maxdsli,*pt,*adp,*adq,Tpp,Tpq,Tqq;
int     *posmaxdsli;

signal(SIGINT,onintrj);
eps0=eps;
if ((maxdsli=(double *)malloc(n*sizeof(double)))==0)
  {fprintf(stderr,"Jacobi: not enough memory\n");exit(1);}
if ((posmaxdsli=(int *)malloc(n*sizeof(int)))==0)
  {fprintf(stderr,"Jacobi: not enough memory\n");exit(1);}

if (Vect) for (p=0;p<n;p++) {cp=&v[p*n];for (q=0;q<n;q++) cp[q]=0;cp[p]=1;} 

maxdsli[0]=0;posmaxdsli[0]=0;pt=T;
for (i=1;i<n;i++)
   {
	pt++;
	for (x=0,j=0;j<i;j++,pt++) if (fabs(*pt)>=x) {x=fabs(*pt);q=j;}
	maxdsli[i]=x;posmaxdsli[i]=q;
   }

for (cpt=0;cpt<max;cpt++)
   {
	for (x=0,i=0;i<n;i++)   /* Dans quelle ligne est le maximum ? */
        if ((y=fabs(maxdsli[i]))>=x) {x=y;p=i;}
   		 /* maximum=x=T[p,q] */
	q=posmaxdsli[p];

	if (x<eps0) break;
	if (stop)
	    {
		int i;float xx;char st[80];
		stop=0;
		fprintf(stderr,
			"Iterations=%d Max=%d max(Aij)=%lf Critere=%lf\n",
			cpt,max,x,eps0);
		fprintf(stderr,"New max ? ");
		gets(st);if (st[0]!=0) {if (sscanf(st,"%d",&i)==1) max=i;}

		fprintf(stderr,"New critere ? ");
		gets(st);if (st[0]!=0) {if (sscanf(st,"%lf",&xx)==1) eps0=xx;}
		fprintf(stderr,"max=%d eps0=%lf\n",max,eps0);
	    }

	    /* On va permuter les indices p et q  ATTENTION q<p */
	cp=&T[p*(p+1)/2];cq=&T[q*(q+1)/2];
	x=0.5*(-cp[p]+cq[q]);
	y=-cp[q]/sqrt(cp[q]*cp[q]+x*x);
	if (x<0) y=-y;
	s=y/sqrt(2*(1+sqrt(1-y*y)));c=sqrt(1-s*s);
                /* cp-->c*cp+s*cq   cq-->c*cq-s*cp  */
	adp=&cp[0];adq=&cq[0];
	for (j=0;j<q;j++)        
	    {aux=*adp;*adp=c*aux+s*(*adq);*adq=c*(*adq)-s*aux;adq++;adp++;}
	adq+=q;adq++;adp++;
	for (j=q+1,k=q+2;j<p;j++,k++)
	    {aux=*adp;*adp=c*aux+s*(*adq);*adq=c*(*adq)-s*aux;adp++;adq+=k;}
	adq+=k;adp+=k;k++;
	for(j=p+1;j<n;j++,k++)
	    {aux=*adp;*adp=c*aux+s*(*adq);*adq=c*(*adq)-s*aux;adp+=k;adq+=k;}

	Tpp=T[p*(p+1)/2 + p];Tpq=T[p*(p+1)/2+q];Tqq=T[q*(q+1)/2 + q];
	T[p*(p+1)/2 + p]=s*s*Tqq + c*c*Tpp + 2*s*c*Tpq;
	T[q*(q+1)/2 + q]=c*c*Tqq + s*s*Tpp - 2*s*c*Tpq;
	T[p*(p+1)/2 + q]=s*c*(Tqq-Tpp) + Tpq*(c*c-s*s); /* should be zero */
    

	for (i=q;i<n;i++)    /* Recalculons les maximum et minimum */
	    {
		pt=&T[i*(i+1)/2];
		if ((i==p)||(i==q)||(posmaxdsli[i]==p)||(posmaxdsli[i]==q))
		    {    /* Il faut TOUT retester pour trouver le maximum */
			for (x=j=l=0;j<i;j++) 
				if (fabs(pt[j])>=x) {x=fabs(pt[j]);l=j;}
			maxdsli[i]=x;posmaxdsli[i]=l;
			continue;
		    }
		if ((y=fabs(pt[q]))>fabs(maxdsli[i])) 
			{maxdsli[i]=y;posmaxdsli[i]=q;}
		if (i<p) continue;
		if ((y=fabs(pt[p]))>fabs(maxdsli[i])) 
			{maxdsli[i]=y;posmaxdsli[i]=p;}
	    }

	if (Vect)
	    {
		cp=&v[p*n];cq=&v[q*n];
		for (i=0;i<n;i++) 
			{aux=cp[i];cp[i]=c*aux+s*cq[i];cq[i]=c*cq[i]-s*aux;}
 
	    }
   }
free(maxdsli);
free(posmaxdsli);

return(cpt);
}               /* FIN TJacobi() */
/* ************************************************************************* */



==> lorentz.c <==
/* lorentz.c                                                                 */
/* On trace le spectre en mettant une largeur residu                         */
/* ------------------------------------------------------------------------- */
/* input: Jk0 and Jkpi                                                */
/* output: JLk0 and JLkpi                                               */
/* ------------------------------------------------------------------------- */
/* parameters:                                                               */
/* nfin: number of positive Matsubara frequencies                            */


#include <math.h>
#include <stdio.h>

#define ntran 42

#define wpoints 1000
#define wdebut 9.9*(-1.0)
#define wfin 9.9

double residu=0.1;

int comp,ind;
double pi;
double tamp,tamp1,tamp2;
double w,wpas,surface,somme;
double Jk[ntran][2];
double wtab[wpoints],JLk[wpoints];
FILE   *fp;



void loadJk()
{
fp=fopen("Jk0m","r");
for(comp=0;comp<ntran;comp++)
{
fscanf(fp,"%lf %lf \n",&tamp1,&tamp2);
Jk[comp][0]=tamp1;
Jk[comp][1]=tamp2;
}
fclose(fp);
}


void saveJLk()
{
fp=fopen("JLk0m","w");
for(comp=0;comp<wpoints;comp++)
{
fprintf(fp,"%18.18f %18.18f \n",wtab[comp],JLk[comp]);
}
fclose(fp);
}

 

main()
{
pi=acos(-1.0);

loadJk();

/*parametre pour les frequences:debut fin et pas */
wpas=(wfin-wdebut)/wpoints;
printf("wdebut= %lf wfin= %lf wpas= %lf \n",wdebut,wfin,wpas);
for(comp=0;comp<wpoints;comp++)
{
somme=0.0;
w=wdebut+wpas*comp;
wtab[comp]=w;
for(ind=0;ind<ntran;ind++)
{
tamp1=w-Jk[ind][0];
tamp2=residu;
tamp=tamp1*tamp1+tamp2*tamp2;
somme=somme+2.0*Jk[ind][1]*tamp2/tamp;
}
JLk[comp]=somme/(2.0*pi);
}
saveJLk();

}













==> speclf01.c <==
/* speclf01.c                                                                */
/* cc -O3 speclf01.c jdauriac.c -lm -o speclf01        */
/* 22 mars 1996, le programme marche idem que diaglf1.m sans la tran can   */
/* --------------------------------------------------------------------      */
/* Diagonalisation du modele de Holstein a deux sites           */
/* sous espace N=0 Sz=0             */
/* sous espace N=1 Sz=1/2           */
/* ------------------------------------------------ */
/* dime = 2 dimension du sous espace des electrons */
/* Pmax = nombre maximal de phonons (1 et 2) dans le systeme */
/* dimp = (Pmax+1)(Pmax+2)/2 dimension du sous espace des phonons */
/* dimh = dime * dimp dimension total du sous espace */
/* Pmax=1  dimp=3   dimh=6    */
/* Pmax=2  dimp=6   dimh=12   */
/* Pmax=3  dimp=10  dimh=20   */
/* Pmax=4  dimp=15  dimh=30   */
/* Pmax=5  dimp=21  dimh=42   */
/* Pmax=6  dimp=28  dimh=56   */
/* Pmax=10 dimp=66  dimh=132  */
/* Pmax=15 dimp=136 dimh=272  */
/* Pmax=20 dimp=231 dimh=462  */
/* Pmax=25 dimp=351 dimh=702  */
/* Pmax=30 dimp=496 dimh=992  */
/* Pmax=35 dimp=666 dimh=1332 */
#include <math.h>
#include <stdio.h>

#define dimh 702
#define dime 2
#define dimp 351
#define Pmax 25

double erreurJ=10E-18;

double g=0.5;
double w0=0.909090909090909090;
double thop=1.0;

int ind,comp;
int n1,n2,p1,p2,ptot;
int n1g,n2g,p1g,p2g;
int place,test,test2;
int min0;
int tran1,tran2;

double pi;
double Epol,tpol,Emin0;
double tamp,tamp1,tamp2,somme,signe;
double sumrule1,sumrule2;
double Vect0[dimp][2],Vect[dimh][4];
double E0[dimp];
double Htot[dimh][dimh];
double C1[dimp][dimh],C2[dimp][dimh];
double NC1[dimp][dimh],NC2[dimp][dimh];
double U1[dimp][dimp],U2[dimp][dimp];
double C12[dimh][dimh],C21[dimh][dimh];
double Ep[dimh],Vp[dimh][dimh];
double Ck0[dimp][dimh],NCk0[dimp][dimh];
double Ckpi[dimp][dimh],NCkpi[dimp][dimh];
double Jk0[dimh][2],Jkpi[dimh][2],Jtamp[dimh][2];

FILE *fp;

double fact(n)
int n;
{
int nn;
double nnn;
if(n == 0){return 1;}
if( n > 0)
{
nnn=1.0;
for(nn=1;nn<=n;nn++)
{
nnn=nnn*nn;
}
return nnn;
}
}

void calcVect0()
{
place=0;
for(ptot=0;ptot<=Pmax;ptot++)
{
for(p1=ptot;p1>=0;p1--)
{
p2=ptot-p1;
Vect0[place][0]=p1;
Vect0[place][1]=p2;
place=place+1;
} /* fin de la boucle sur p1 */
} /* fin de la boucle sur ptot */

/* affichage des vecteurs de base 
printf("vecteurs de base \n");
printf("  p1  p2 \n");
for(comp=0;comp<dimp;comp++)
{
p1=Vect0[comp][0];
p2=Vect0[comp][1];
place=(p1+p2)*(p1+p2+1);
place=place/2+p2;
printf("%3d %3d %3d  \n",place,p1,p2);
}
*/
}

void calcE0()
{
for(comp=0;comp<dimp;comp++)
{
p1=Vect0[comp][0];
p2=Vect0[comp][1];
E0[comp]=p1*w0+p2*w0;
}
}
 
void calcVect()
{
place=0;
for(ptot=0;ptot<=Pmax;ptot++)
{
for(p1=ptot;p1>=0;p1--)
{
p2=ptot-p1;
Vect[place][0]=1;
Vect[place][1]=0;
Vect[place][2]=p1;
Vect[place][3]=p2;
Vect[place+1][0]=0;
Vect[place+1][1]=1;
Vect[place+1][2]=p1;
Vect[place+1][3]=p2;
place=place+2;
} /* fin de la boucle sur p1 */
} /* fin de la boucle sur ptot */

/* affichage des vecteurs de base 
printf("vecteurs de base \n");
printf("  N  n1  n2  p1  p2 \n");
for(comp=0;comp<dimh;comp++)
{
n1=Vect[comp][0];
n2=Vect[comp][1];
p1=Vect[comp][2];
p2=Vect[comp][3];
place=n2+(p1+p2)*(p1+p2+1)+2*p2;
printf("%3d %3d %3d %3d %3d  \n",place,n1,n2,p1,p2);
}
*/

}

void voirHtot()
{
printf("hamiltonien total \n");
for(comp=0;comp<dimh;comp++)
{
for(ind=0;ind<dimh;ind++)
{
printf("%3.3f ",Htot[comp][ind]);
}
printf(" \n");
}
}

void voirC1()
{
printf("C1 \n");
for(comp=0;comp<dimp;comp++)
{
for(ind=0;ind<dimh;ind++)
{
printf("%3.1f ",C1[comp][ind]);
}
printf(" \n");
}
}
 
void voirC2()
{
printf("C2 \n");
for(comp=0;comp<dimp;comp++)
{
for(ind=0;ind<dimh;ind++)
{
printf("%3.1f ",C2[comp][ind]);
}
printf(" \n");
}
}


void voirU1()
{
printf("U1 \n");
for(comp=0;comp<dimp;comp++)
{
for(ind=0;ind<dimp;ind++)
{
printf("%3.3f ",U1[comp][ind]);
}
printf(" \n");
}
printf("g=%lf g2=%lf 1-g2=%lf \n",g,g*g,1.0-g*g);
printf("g=%lf g2=%lf 1-g2=%lf \n",g,g*g,1.0-g*g);
}
  
void voirU2()
{
printf("U2 \n");
for(comp=0;comp<dimp;comp++)
{
for(ind=0;ind<dimp;ind++)
{
printf("%3.3f ",U2[comp][ind]);
}
printf(" \n");
}
printf("g=%lf g2=%lf 1-g2=%lf \n",g,g*g,1.0-g*g);
printf("g=%lf g2=%lf 1-g2=%lf \n",g,g*g,1.0-g*g);
}
   

void calcHdiag()
{
for(comp=0;comp<dimh;comp++){for(ind=0;ind<dimh;ind++){Htot[comp][ind]=0.0;}}
for(comp=0;comp<dimh;comp++)
{
n1=Vect[comp][0];
n2=Vect[comp][1];
p1=Vect[comp][2];
p2=Vect[comp][3];
Htot[comp][comp]=-Epol*n1-Epol*n2+w0*p1+w0*p2;
}
}

void calcC1()
{
for(comp=0;comp<dimp;comp++){for(ind=0;ind<dimh;ind++){C1[comp][ind]=0.0;}}
for(comp=0;comp<dimh;comp++)
{
n1=Vect[comp][0];
n2=Vect[comp][1];
p1=Vect[comp][2];
p2=Vect[comp][3];
if(n1 == 1)
{
place=(p1+p2)*(p1+p2+1);
place=place/2+p2;
C1[place][comp]=1.0;
}
}
}

void calcC2()
{
for(comp=0;comp<dimp;comp++){for(ind=0;ind<dimh;ind++){C2[comp][ind]=0.0;}}
for(comp=0;comp<dimh;comp++)
{
n1=Vect[comp][0];
n2=Vect[comp][1];
p1=Vect[comp][2];
p2=Vect[comp][3];
if(n2 == 1)
{
place=(p1+p2)*(p1+p2+1);
place=place/2+p2;
C2[place][comp]=1.0;
}
}
}

void calcU1()
{
int r1,r1g;
for(comp=0;comp<dimp;comp++){for(ind=0;ind<dimp;ind++){U1[comp][ind]=0.0;}}
for(comp=0;comp<dimp;comp++)
{
p1=Vect[2*comp][2];
p2=Vect[2*comp][3];
for(ind=0;ind<dimp;ind++)
{
p1g=Vect[2*ind][2];
p2g=Vect[2*ind][3];
if(p2 == p2g)
{
signe=-1.0;
for(r1=0;r1<=p1;r1++)
{
signe=-signe;
for(r1g=0;r1g<=p1g;r1g++)
{
test2=p1-r1-p1g+r1g;
if(test2 == 0)
{
tamp1=fact(r1);
tamp2=fact(r1g);
somme=1.0/(tamp1*tamp2);
tamp1=pow(g,1.0*r1);
tamp2=pow(g,1.0*r1g);
somme=somme*tamp1*tamp2;
tamp1=fact(p1);
tamp2=fact(p1-r1);
tamp=sqrt(tamp1/tamp2);
somme=somme*tamp;
tamp1=fact(p1g);
tamp2=fact(p1g-r1g);
tamp=sqrt(tamp1/tamp2);
somme=somme*tamp;
somme=somme*signe;
U1[ind][comp]=U1[ind][comp]+somme*exp(-0.5*g*g);
}
}
} /* fin de la condition sur p1-r1-p1g+r1g */
} /* fin de la condition sur test */
} /* fin de la boucle sur ind */
} /* fin de la boucle sur comp */
}


void calcU2()
{
int r2,r2g;
for(comp=0;comp<dimp;comp++){for(ind=0;ind<dimp;ind++){U2[comp][ind]=0.0;}}
for(comp=0;comp<dimp;comp++)
{
p1=Vect[2*comp][2];
p2=Vect[2*comp][3];
for(ind=0;ind<dimp;ind++)
{
p1g=Vect[2*ind][2];
p2g=Vect[2*ind][3];
if(p1 == p1g)
{
signe=-1.0;
for(r2=0;r2<=p2;r2++)
{
signe=-signe;
for(r2g=0;r2g<=p2g;r2g++)
{
test2=p2-r2-p2g+r2g;
if(test2 == 0)
{
tamp1=fact(r2);
tamp2=fact(r2g);
somme=1.0/(tamp1*tamp2);
tamp1=pow(g,1.0*r2);
tamp2=pow(g,1.0*r2g);
somme=somme*tamp1*tamp2;
tamp1=fact(p2);
tamp2=fact(p2-r2);
tamp=sqrt(tamp1/tamp2);
somme=somme*tamp;
tamp1=fact(p2g);
tamp2=fact(p2g-r2g);
tamp=sqrt(tamp1/tamp2);
somme=somme*tamp;
somme=somme*signe;
U2[ind][comp]=U2[ind][comp]+somme*exp(-0.5*g*g);
}
}
} /* fin de la condition sur p2-r2-p2g+r2g */
} /* fin de la condition sur test */
} /* fin de la boucle sur ind */
} /* fin de la boucle sur comp */
}

void calcNC1()
{
int i2;
for(comp=0;comp<dimp;comp++)
{
for(ind=0;ind<dimh;ind++)
{
tamp=0.0;
for(i2=0;i2<dimp;i2++)
{
tamp=tamp+U1[comp][i2]*C1[i2][ind];
}
NC1[comp][ind]=tamp;
}
}
}

void calcNC2()
{
int i2;
for(comp=0;comp<dimp;comp++)
{
for(ind=0;ind<dimh;ind++)
{
tamp=0.0;
for(i2=0;i2<dimp;i2++)
{
tamp=tamp+U2[comp][i2]*C2[i2][ind];
}
NC2[comp][ind]=tamp;
}
}
}
 
void calcHcin()
{
int i2;
for(comp=0;comp<dimh;comp++)
{
for(ind=0;ind<dimh;ind++)
{
tamp=0.0;
for(i2=0;i2<dimp;i2++)
{
tamp=tamp+NC1[i2][comp]*NC2[i2][ind];
}
Htot[comp][ind]=Htot[comp][ind]-thop*tamp;
Htot[ind][comp]=Htot[ind][comp]-thop*tamp;
}
}
}

void calcCk0()
{
for(comp=0;comp<dimp;comp++)
{
for(ind=0;ind<dimh;ind++)
{
tamp=C1[comp][ind]+C2[comp][ind];
Ck0[comp][ind]=tamp/sqrt(2.0);
}
}
}

void calcCkpi()
{
for(comp=0;comp<dimp;comp++)
{
for(ind=0;ind<dimh;ind++)
{
tamp=C1[comp][ind]-C2[comp][ind];
Ckpi[comp][ind]=tamp/sqrt(2.0);
}
}
}

void calcNCk0()
{
int i2;
for(comp=0;comp<dimp;comp++)
{
for(ind=0;ind<dimh;ind++)
{
tamp=0.0;
for(i2=0;i2<dimh;i2++)
{
tamp=tamp+Ck0[comp][i2]*Vp[i2][ind];
}
NCk0[comp][ind]=tamp;
}
}
}

void calcNCkpi()
{
int i2;
for(comp=0;comp<dimp;comp++)
{
for(ind=0;ind<dimh;ind++)
{
tamp=0.0;
for(i2=0;i2<dimh;i2++)
{
tamp=tamp+Ckpi[comp][i2]*Vp[i2][ind];
}
NCkpi[comp][ind]=tamp;
}
}
}
 

void calcJk0()
{
double wtran;
tran1=1;
Jk0[0][0]=Ep[0]-Emin0;
Jk0[0][1]=NCk0[0][0]*NCk0[0][0];
for(comp=1;comp<dimh;comp++)
{
wtran=Ep[comp]-Emin0;
tamp=NCk0[0][comp]*NCk0[0][comp];
test=0;
for(ind=0;ind<tran1;ind++)
{
if(fabs(wtran-Jk0[ind][0]) < 0.000001)
{
Jk0[ind][1]=Jk0[ind][1]+tamp;
test=1;
}
}
if(test == 0)
{
if(tamp > 0.000001)
{
Jk0[tran1][0]=wtran;
Jk0[tran1][1]=tamp;
tran1=tran1+1;
}
}
}
}

void calcJkpi()
{
double wtran;
tran2=1;
Jkpi[0][0]=Ep[0]-Emin0;
Jkpi[0][1]=NCkpi[0][0]*NCkpi[0][0];
for(comp=1;comp<dimh;comp++)
{
wtran=Ep[comp]-Emin0;
tamp=NCkpi[0][comp]*NCkpi[0][comp];
test=0;
for(ind=0;ind<tran2;ind++)
{
if(fabs(wtran-Jkpi[ind][0]) < 0.000001)
{
Jkpi[ind][1]=Jkpi[ind][1]+tamp;
test=1;
}
}
if(test == 0)
{
if(tamp > 0.000001)
{
Jkpi[tran2][0]=wtran;
Jkpi[tran2][1]=NCkpi[0][comp]*NCkpi[0][comp];
tran2=tran2+1;
}
}
}
}







void sauvJk0()
{
fp=fopen("Jk0","w");
for(comp=0;comp<tran1;comp++)
{
fprintf(fp,"%18.18f %18.18f \n",Jk0[comp][0],Jk0[comp][1]);
}
fclose(fp);
}

void sauvJkpi()
{
fp=fopen("Jkpi","w");
for(comp=0;comp<tran2;comp++)
{
fprintf(fp,"%18.18f %18.18f \n",Jkpi[comp][0],Jkpi[comp][1]);
}
fclose(fp);
}

void sauvLF()
{
fp=fopen("JLFk0","w");
fprintf(fp,"%18.18f %18.18f \n",-Epol-tpol,tpol);
fclose(fp);
fp=fopen("JLFkpi","w");
fprintf(fp,"%18.18f %18.18f \n",-Epol+tpol,tpol);
fclose(fp);
}


/* ------------------------------------------------------------------------- */
void triE0()
{
for(comp=0;comp<dimp;comp++)
{
tamp=E0[comp];
place=comp;
for(ind=comp+1;ind<dimp;ind++)
{
if(E0[ind] < tamp){place=ind;tamp=E0[ind];}
}
tamp=E0[comp];
E0[comp]=E0[place];
E0[place]=tamp;
}
}
/* ------------------------------------------------------------------------- */
void triE1()
{
for(comp=0;comp<dimh;comp++)
{
tamp=Ep[comp];
place=comp;
for(ind=comp+1;ind<dimh;ind++)
{
if(Ep[ind] < tamp){place=ind;tamp=Ep[ind];}
}
tamp=Ep[comp];
Ep[comp]=Ep[place];
Ep[place]=tamp;
}
}

void sauvE0()
{
fp=fopen("E0","w");
for(comp=0;comp<dimp;comp++)
{
fprintf(fp,"%18.18f \n",E0[comp]);
}
fclose(fp);
}

void sauvE1()
{
fp=fopen("E1","w");
for(comp=0;comp<dimh;comp++)
{
fprintf(fp,"%18.18f \n",Ep[comp]);
}
fclose(fp);
}

main()
{
int DimTab;
double *mrs_mat;
double *veig_mat;
double *eig_vec;
/* ------------------------------------------------------------------------ */
pi=acos(-1.0);
Epol=g*g*w0;
tpol=thop*exp(-g*g);
printf("g=%lf w0=%lf Eplo=%lf tpol= %lf  \n",g,w0,Epol,tpol);
/* ------------------------------------------------------------------------ */
/* sous espace N=0 Sz=0 */
calcVect0();
calcE0();
/* ------------------------------------------------------------------------ */
/* sous espace N=1 Sz=1/2 */
calcVect();
calcHdiag();
calcC1();
calcC2();
calcU1();
calcU2();
calcNC1();
calcNC2();
calcHcin();
DimTab=dimh;
mrs_mat=(double *)malloc(DimTab*DimTab*sizeof(double));
veig_mat=(double *)malloc(DimTab*DimTab*sizeof(double));
eig_vec=(double *)malloc(DimTab*sizeof(double));
place=0;
for(comp=0;comp<dimh;comp++)
{
for(ind=0;ind<=comp;ind++)
{
mrs_mat[place]=Htot[comp][ind];
place=place+1;
}
}
TJacobi(mrs_mat, DimTab, 1, veig_mat, erreurJ);
place=-1;
for(comp=0;comp<dimh;comp++)
{
place=place+comp+1;
tamp=mrs_mat[place];
Ep[comp]=tamp;
}
place=0;
for(comp=0;comp<dimh;comp++)
{
for(ind=0;ind<dimh;ind++)
{
Vp[ind][comp]=veig_mat[place];
place=place+1;
}
}
calcCk0();
calcCkpi();
calcNCk0();
calcNCkpi();
/*le fondamental de N=0 est le premier etat sans phonons */
min0=0;
Emin0=E0[0];
calcJk0();
calcJkpi();
sauvJk0();
sauvJkpi();
sumrule1=0.0;
sumrule2=0.0;
for(comp=0;comp<dimh;comp++)
{
sumrule1=sumrule1+Jk0[comp][1];
sumrule2=sumrule2+Jkpi[comp][1];
}
printf("sumk0=%lf sumkpi=%lf \n",sumrule1,sumrule2);
sauvLF();
triE0();
triE1();
sauvE0();
sauvE1();
}


